HiPredict: Predicting the missing HiRISE RED4 spectral channel with machine learning

The High Resolution Imaging Science Experiment (HiRISE) onboard the Mars Reconnaissance Orbiter (MRO) acquires imagery of Mars at 25--30 cm/pixel, supporting studies of martian geology, climate history, and landing-site characterization. Its 14-detector focal plane assembly includes several overlapping detectors that enable the acquisition of three-channel colour-infrared images, which are important for identifying compositional variations and studying active surface processes. In 2023, a detector in the center of the focal plane assembly (RED4) began failing intermittently, creating a gap in acquired imagery and reducing the instrument's colour-imaging capability by half. The HiRISE processing pipeline provides a synthetic red (SYN4) channel obtained by linearly scaling the co-located infrared (IR10) channel. However, this approach cannot capture observed non-linear relationships between the colour channels, limiting its accuracy and applicability. Here, we present HiPredict, a machine-learning framework that reconstructs RED4 from co-located IR10 and blue-green (BG12) imagery, neighbouring red-channel observations, and acquisition metadata. The model employs a U-Net architecture to learn non-linear spatiotemporal-spectral relationships between these inputs and is trained on 81,717 training samples, representing 13,625 observations. Evaluated on 23,348 test samples, representing 3,892 pre-failure observations, HiPredict reconstructs RED4 with a Normalised Mean Absolute Error of 1.1%, substantially outperforming SYN4 (3.1%). The reconstructed products improve colour image recovery and more closely represent features of interest such as icy craters, stratigraphy exposed along ridge crests and chloride deposits. We release HiPredict as an open software tool. This work demonstrates the potential of machine learning to mitigate data loss as planetary missions age and naturally degrade.

==> anc/Table_S1_field_observations.csv <==
Observation,Coordinates,Feature
ESP_026473_2240,"(1682, 15704)",icy
ESP_026802_2305,"(1514, 24712)",icy
ESP_027000_2325,"(175, 21360)",icy
ESP_039861_1225,"(1968, 14630)",icy
ESP_043853_2200,"(1225, 17599)",icy
ESP_045875_2445,"(1253, 27972)",icy
ESP_045973_2440,"(1401, 13908)",icy
ESP_046747_2220,"(1410, 16896)",icy
ESP_051070_1285,"(1892, 12396)",icy
ESP_073077_2155,"(252, 24055)",icy
ESP_036085_2455,"(1536, 28768)",icy
ESP_036658_2550,"(1431, 20708)",icy
ESP_036836_2360,"(1654, 17337)",icy
ESP_059453_1335,"(1847, 11956)",icy
ESP_044502_1735,"(133, 20450)",chloride
ESP_044502_1735,"(133, 23208)",chloride
ESP_044502_1735,"(321, 24436)",chloride
ESP_055382_1610,"(225, 30943)",chloride
ESP_055382_1610,"(942, 37383)",chloride
ESP_078908_1735,"(808, 4341)",chloride
ESP_078908_1735,"(465, 11529)",chloride
ESP_078908_1735,"(636, 17207)",chloride
ESP_033572_1995,"(1006, 26753)",ridge
ESP_033572_1995,"(513, 29331)",ridge
ESP_033572_1995,"(1515, 25031)",ridge
ESP_075389_2065,"(671, 16718)",ridge
ESP_075389_2065,"(459, 17931)",ridge
ESP_075389_2065,"(221, 34642)",ridge
PSP_006712_2020,"(1681, 57295)",ridge
PSP_006712_2020,"(1692, 58295)",ridge
PSP_006712_2020,"(396, 67393)",ridge
ESP_077040_1565,"(454, 31497)",ridge
ESP_077040_1565,"(307, 18281)",ridge

